Master integrals for $e^{+}e^{-}\rightarrow2\gamma$ process at large energies and angles

We calculate two-loop massive master integrals for $e^{+}e^{-}\rightarrow2\gamma$ in terms of generalized power series with respect to electron mass. The coefficients of this series are expressed via Goncharov's polylogarithms. Our approach exploits a number of modern multiloop methods: IBP reduction, differential equations for master integrals, Frobenius method, reduction to $\epsilon$-form, and DRA method.

==> anc/Ddiag.m <==
{4, 3, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2}


==> anc/EvaluateMasters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25148,        669]
NotebookOptionsPosition[     23394,        629]
NotebookOutlinePosition[     23926,        648]
CellTagsIndexPosition[     23883,        645]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Master integrals for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["e", "+"], 
     SuperscriptBox["e", "-"]}], "\[Rule]", 
    RowBox[{"2", "\[Gamma]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2086f2f8-b21f-4aca-83f8-f054297df7d3"],
 "@NNLO in d=6-2\[Epsilon]"
}], "Title",
 CellChangeTimes->{{3.925188511168646*^9, 3.9251885219988537`*^9}, {
  3.9368298267268133`*^9, 3.936829831139495*^9}, {3.937030213941834*^9, 
  3.937030241110066*^9}},ExpressionUUID->"dfb974bf-5124-45ef-b0c9-\
019a6a51f573"],

Cell[CellGroupData[{

Cell["Preamble", "Section",
 CellChangeTimes->{{3.937030171909849*^9, 
  3.937030173709638*^9}},ExpressionUUID->"53159c08-8426-4276-bef4-\
8d95d2fa33fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ddiag", "=", 
   RowBox[{"<<", "\"\<Ddiag.m\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BtildeC", "=", 
   RowBox[{"<<", "\"\<BtildeC.m\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{"<<", "\"\<MIs.m\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]values", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[Epsilon]"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
      RowBox[{"-", "\[Epsilon]"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "2.8", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ks", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1"}], 
     "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "2.9", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monitormap", "[", 
    RowBox[{"f_", ",", "list_", ",", 
     RowBox[{"lvl_", ":", 
      RowBox[{"{", "1", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"l", "=", 
        RowBox[{"Count", "[", 
         RowBox[{"list", ",", "_", ",", "lvl"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"i", "++"}], ";", 
            RowBox[{"f", "[", "#1", "]"}]}], ")"}], "&"}], ",", "list", ",", 
         "lvl"}], "]"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "\"\</\>\"", ",", "l"}], "}"}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9251891871445017`*^9, 3.9251892057923203`*^9}, 
   3.92526676881392*^9, {3.926044606638431*^9, 3.926044665192614*^9}, {
   3.9260446993948393`*^9, 3.926044704019092*^9}, {3.9260471844535427`*^9, 
   3.9260471921861343`*^9}, {3.926050888377386*^9, 3.926050888658051*^9}, {
   3.926050921157854*^9, 3.92605092859519*^9}, {3.926128101003376*^9, 
   3.9261281196428556`*^9}, {3.926129326825152*^9, 3.926129328697356*^9}, {
   3.9261320395508213`*^9, 3.926132055988468*^9}, {3.926133627420723*^9, 
   3.926133644676091*^9}, {3.927783454753952*^9, 3.927783457911633*^9}, {
   3.927788172931349*^9, 3.927788182045735*^9}, {3.9279516522645283`*^9, 
   3.9279516752724657`*^9}, {3.927951723623461*^9, 3.9279517397363243`*^9}, {
   3.9279517881982393`*^9, 3.9279517908633137`*^9}, {3.92795182966238*^9, 
   3.927951836070881*^9}, {3.92795214518436*^9, 3.927952149441763*^9}, {
   3.936826526792515*^9, 3.9368265600933447`*^9}, {3.9368265914168043`*^9, 
   3.9368266862477083`*^9}, {3.936826804507123*^9, 3.936826804855646*^9}, {
   3.936829951964746*^9, 3.9368299699529867`*^9}, {3.936937420968289*^9, 
   3.936937422466625*^9}, {3.936937479068212*^9, 3.936937534821741*^9}, {
   3.937017485947385*^9, 3.937017522099249*^9}, {3.937019207591954*^9, 
   3.9370192117432947`*^9}, {3.937020828331195*^9, 3.937020829018906*^9}, {
   3.937030288854906*^9, 3.937030295550892*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"59362594-d4cf-4ea5-b22a-5dfbca43bfc4"],

Cell[TextData[{
 "GinshN relies on  ",
 StyleBox["ginsh ", "Program"],
 "command of  ",
 ButtonBox["GinaC",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://www.ginac.de/"], None},
  ButtonNote->"https://www.ginac.de/"],
 "."
}], "Text",
 CellChangeTimes->{{3.937020835858328*^9, 3.937020972939596*^9}, {
  3.93702128271382*^9, 
  3.9370213170898848`*^9}},ExpressionUUID->"4955f19f-bd92-438c-9899-\
412d8033b5de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GinshN", "[", 
    RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"list", ",", "prog", ",", "listN", ",", "zeta"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"RunProcess", "[", 
         RowBox[{
         "\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", 
          "\"\<exit();\>\""}], "]"}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Failed to run `ginsh`. Looks like  \
\!\(\*ButtonBox[\"GinaC\",BaseStyle->\"Hyperlink\",ButtonData->{
URL[\"https://www.ginac.de/\"], \
None},ButtonNote->\"https://www.ginac.de/\"]\) is not installed.\>\"", "]"}], 
         ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"list", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"{", "expr", "}"}], ",", 
          RowBox[{
           RowBox[{"g", ":", 
            RowBox[{"(", 
             RowBox[{"_G", "|", "_MZV"}], ")"}]}], ":>", 
           RowBox[{"Replace", "[", 
            RowBox[{"g", ",", 
             RowBox[{
              RowBox[{"MZV", "[", "l___", "]"}], ":>", 
              RowBox[{"zeta", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"{", "l", "}"}], "]"}], ",", 
                RowBox[{"Sign", "[", 
                 RowBox[{"{", "l", "}"}], "]"}]}], "]"}]}]}], "]"}]}], ",", 
          RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"prog", "=", 
       RowBox[{"\"\<Digits=\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"Ceiling", "[", "p", "]"}], "]"}], "<>", "\"\<:\\n\>\"", "<>", 
        RowBox[{"StringJoin", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\"\<evalf(\>\"", "<>", 
             RowBox[{"StringReplace", "[", 
              RowBox[{
               RowBox[{"ToString", "[", 
                RowBox[{"#", ",", "InputForm"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
                 RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}], ",", 
                 RowBox[{
                  RowBox[{"ToString", "[", "zeta", "]"}], "->", 
                  "\"\<zeta\>\""}]}], "}"}]}], "]"}], "<>", "\"\<);\\n\>\""}],
             "&"}], "/@", "list"}], ")"}]}], "<>", "\"\<exit();\>\""}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"listN", "=", 
       RowBox[{"ToExpression", "/@", 
        RowBox[{"StringSplit", "[", 
         RowBox[{
          RowBox[{"StringReplace", "[", 
           RowBox[{
            RowBox[{"RunProcess", "[", 
             RowBox[{
             "\"\<ginsh\>\"", ",", "\"\<StandardOutput\>\"", ",", "prog"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"a", ":", "NumberString"}], "~~", "\"\<E\>\"", "~~", 
               RowBox[{"b", ":", "NumberString"}]}], ":>", 
              RowBox[{"a", "<>", "\"\<*^\>\"", "<>", "b"}]}], "}"}]}], "]"}], 
          ",", "\"\<\\n\>\""}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{
         RowBox[{"MZV", "[", "l___", "]"}], ":>", 
         RowBox[{"zeta", "[", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"{", "l", "}"}], "]"}], ",", 
           RowBox[{"Sign", "[", 
            RowBox[{"{", "l", "}"}], "]"}]}], "]"}]}]}], "/.", 
       RowBox[{"Dispatch", "[", 
        RowBox[{"Thread", "[", 
         RowBox[{"list", "->", "listN"}], "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.937019625376115*^9, 3.9370196258241043`*^9}, {
  3.937019682008306*^9, 3.937019699328086*^9}, {3.9370197775362377`*^9, 
  3.937019848360496*^9}, {3.937019880904664*^9, 3.937019931320937*^9}, {
  3.9370199623850927`*^9, 3.937019963355986*^9}, {3.937019997961281*^9, 
  3.937020022937435*^9}, {3.937020235506298*^9, 3.9370204002984667`*^9}, {
  3.937020437882658*^9, 3.9370205082987328`*^9}, {3.9370205746667557`*^9, 
  3.937020601907382*^9}, {3.9370206326272306`*^9, 3.9370206791294518`*^9}, {
  3.937020799835527*^9, 3.93702082475556*^9}, {3.937021000675123*^9, 
  3.937021080099272*^9}, {3.937021122179302*^9, 3.937021221283235*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e4c9349b-d5bb-4526-8aa1-7e40db1a48d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerically calculating masters up to weight 4", "Section",
 CellChangeTimes->{{3.927951862878044*^9, 3.9279518848631983`*^9}, {
  3.927951932433662*^9, 3.927951953918894*^9}, {3.93703025111775*^9, 
  3.937030254925749*^9}},ExpressionUUID->"e18189c1-fcae-47e4-8354-\
6b29fb57a0c7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"t", "=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "1"], "-", 
        SubscriptBox["k", "1"]}], ")"}], "2"]}], ",", " ", 
    RowBox[{"mm", "=", 
     SubsuperscriptBox["m", "e", "2"]}], ",", " ", 
    RowBox[{"s", "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["p", "1"], "+", 
         SubscriptBox["p", "2"]}], ")"}], "2"], "=", "1"}]}]}], 
   TraditionalForm]],ExpressionUUID->"286d95ff-439c-4b3f-a693-753768af0124"],
 "."
}], "Text",
 CellChangeTimes->{{3.937017675381226*^9, 
  3.937017729939579*^9}},ExpressionUUID->"a81cd2f1-6920-4fec-b223-\
82175938664d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coefs", "[", 
    RowBox[{"t_", ",", "mm_"}], "]"}], ":=", 
   RowBox[{"MapIndexed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mm", 
         RowBox[{"\[Lambda]values", "+", 
          RowBox[{"First", "[", "#2", "]"}], "-", "1"}]], ".", 
        RowBox[{"(", "#", ")"}]}], ")"}], "&"}], ",", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"Log", "[", "mm", "]"}], "^", "#"}], 
                 RowBox[{"#", "!"}]], "&"}], "/@", 
               RowBox[{"Range", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "#", "]"}], "-", "1"}]}], "]"}]}], 
              ")"}], ".", "#"}], "&"}], ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{"Transpose", "[", 
          RowBox[{"GinshN", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"BtildeC", "/.", 
              RowBox[{"r\[Tau]", "\[Rule]", 
               SqrtBox[
                RowBox[{"\[Tau]", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Tau]"}], ")"}]}]]}]}], "/.", 
             RowBox[{"\[Tau]", "\[Rule]", 
              RowBox[{"-", "t"}]}]}], ",", "$MachinePrecision"}], "]"}], 
          "]"}], ")"}]}], ")"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"jmasters", "[", 
    RowBox[{"t_", ",", "mm_"}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["mm", "Ddiag"], "]"}], ".", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"coefs", "[", 
        RowBox[{"t", ",", "mm"}], "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9369373605973043`*^9, 3.936937368449905*^9}, 
   3.937020043441073*^9, 3.9370210914108973`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9846f546-11eb-485a-8b5d-c8b27a694041"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"Njmasters", "=", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"mis", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "->", 
      RowBox[{"jmasters", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "6"}], "10"], ",", 
        FractionBox["1", "50"]}], "]"}]}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.9279512212369003`*^9, 3.9279512406691227`*^9}, {
  3.9368309795447607`*^9, 3.936830983160614*^9}, {3.937030302567326*^9, 
  3.937030336854258*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9be2b4a4-eb4a-403f-a1cc-35f8a86b8dbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.27539`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.936849648271791*^9, 3.936934282099086*^9, 3.936937409131263*^9, 
   3.936937568924562*^9, 3.937019228054618*^9, 3.937020066353546*^9, 
   3.937020691119844*^9, {3.93702108980602*^9, 3.937021096113832*^9}, {
   3.937021231289435*^9, 3.937021254612165*^9}, 3.937022594662716*^9, 
   3.937030121738579*^9, {3.9370303143292103`*^9, 3.937030341574471*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"932450df-853b-47d8-9e8b-579a32961820"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Njmasters", "[", 
  RowBox[{"[", 
   RowBox[{"98", ";;", "105"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.936937568438089*^9, 3.936937571361084*^9}, {
  3.937021352691242*^9, 3.9370213531539583`*^9}, {3.937030342342124*^9, 
  3.937030377104404*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e52cbefb-f758-4811-9793-2f4b06b396ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "1.62393067626430887157001804320228898581`16.88838537658438", "+", 
         RowBox[{
         "8.95896897123253259411572727215089256719`16.904403703445908", " ", 
          "\[ImaginaryI]"}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[-1.62393067626430887157001804320228898581`16.88838537658438, \
-8.95896897123253259411572727215089256719`16.904403703445908]}, 0, 1, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
      "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "0.8563544965589658417546347178480929191`17.851405591199427", "-", 
        RowBox[{
        "1.50665490871713259496817628609800150243`17.986392145649763", " ", 
         "\[ImaginaryI]"}]}], "\[Epsilon]"], "+", 
      RowBox[{"(", 
       RowBox[{
       "8.93368509042039874965073502069654972447`17.894726583729913", "-", 
        RowBox[{
        "6.45522332992397194095802997649260286155`17.625994844561067", " ", 
         "\[ImaginaryI]"}]}], ")"}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[
       0.8563544965589658417546347178480929191`17.851405591199427, \
-1.50665490871713259496817628609800150243`17.986392145649763], 
       Complex[
       8.93368509042039874965073502069654972447`17.894726583729913, \
-6.45522332992397194095802997649260286155`17.625994844561067]}, -1, 1, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "\[Epsilon]"}]], "+", 
      RowBox[{"(", 
       RowBox[{
       "1.41616154393837578434168329201074193042`18.69449183561843", "+", 
        RowBox[{
        "1.41230097296152236973886441628002214599`19.297338870946444", " ", 
         "\[ImaginaryI]"}]}], ")"}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[1, 4], 
       Complex[
       1.41616154393837578434168329201074193042`18.69449183561843, 
        1.41230097296152236973886441628002214599`19.297338870946444]}, -1, 1, 
      1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
      "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "5.55626742253822260015618058799305341354`18.18918337836544", "-", 
        RowBox[{
        "7.07189471926971285735795857681552721574`18.639924767111992", " ", 
         "\[ImaginaryI]"}]}], ")"}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[
       5.55626742253822260015618058799305341354`18.18918337836544, \
-7.07189471926971285735795857681552721574`18.639924767111992]}, 0, 1, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "0.61344841888692405953469976514700892555`16.892498890979017", "-", 
        RowBox[{
        "3.38291003959510705817784811952243401179`17.287242145715062", " ", 
         "\[ImaginaryI]"}]}], ")"}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[
       0.61344841888692405953469976514700892555`16.892498890979017, \
-3.38291003959510705817784811952243401179`17.287242145715062]}, 0, 1, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "2", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "32.90725100004538381445153430835374029995`17.440771242415344", "-", 
         RowBox[{
         "7.92469768832844646130372172453437722413`16.50305405477271", " ", 
          "\[ImaginaryI]"}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[-32.90725100004538381445153430835374029995`17.440771242415344, 
        7.92469768832844646130372172453437722413`16.50305405477271]}, 0, 1, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
      "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "18.17350898300433020351173365633174158968`17.279367070470666", "-", 
         RowBox[{
         "7.17808764326030399090671817460159435675`16.50804744455466", " ", 
          "\[ImaginaryI]"}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[-18.17350898300433020351173365633174158968`17.279367070470666, 
        7.17808764326030399090671817460159435675`16.50804744455466]}, 0, 1, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "gg02", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
      "1", ",", "0", ",", "0"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "11.30787521304170389214300724708572723754`17.51409399590917", "+", 
         RowBox[{
         "3.96539142693051084048805340880744706792`16.889143583996994", " ", 
          "\[ImaginaryI]"}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
       Complex[-11.30787521304170389214300724708572723754`17.51409399590917, \
-3.96539142693051084048805340880744706792`16.889143583996994]}, 0, 1, 1],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.936937571830214*^9, 3.937019232444888*^9, 3.937020695038826*^9, {
   3.9370212324489*^9, 3.937021260448372*^9}, 3.937021353733543*^9, 
   3.937022594827664*^9, 3.937030122347212*^9, {3.9370303154388533`*^9, 
   3.937030377701016*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"347497de-ae8f-44db-8b6a-e3a7011d1e6e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.6 Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (September 18, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"34a86f30-4007-449c-b76b-eeac609387b0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 577, 16, 251, "Title",ExpressionUUID->"dfb974bf-5124-45ef-b0c9-019a6a51f573"],
Cell[CellGroupData[{
Cell[1182, 42, 153, 3, 106, "Section",ExpressionUUID->"53159c08-8426-4276-bef4-8d95d2fa33fb"],
Cell[1338, 47, 3921, 98, 330, "Input",ExpressionUUID->"59362594-d4cf-4ea5-b22a-5dfbca43bfc4",
 InitializationCell->True],
Cell[5262, 147, 423, 14, 54, "Text",ExpressionUUID->"4955f19f-bd92-438c-9899-412d8033b5de"],
Cell[5688, 163, 4614, 109, 515, "Input",ExpressionUUID->"e4c9349b-d5bb-4526-8aa1-7e40db1a48d4",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[10339, 277, 287, 4, 106, "Section",ExpressionUUID->"e18189c1-fcae-47e4-8354-6b29fb57a0c7"],
Cell[10629, 283, 729, 24, 54, "Text",ExpressionUUID->"a81cd2f1-6920-4fec-b223-82175938664d"],
Cell[11361, 309, 2234, 64, 211, "Input",ExpressionUUID->"9846f546-11eb-485a-8b5d-c8b27a694041"],
Cell[CellGroupData[{
Cell[13620, 377, 669, 17, 68, "Input",ExpressionUUID->"9be2b4a4-eb4a-403f-a1cc-35f8a86b8dbd"],
Cell[14292, 396, 538, 9, 53, "Output",ExpressionUUID->"932450df-853b-47d8-9e8b-579a32961820"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14867, 410, 358, 7, 47, "Input",ExpressionUUID->"e52cbefb-f758-4811-9793-2f4b06b396ec"],
Cell[15228, 419, 8126, 205, 414, "Output",ExpressionUUID->"347497de-ae8f-44db-8b6a-e3a7011d1e6e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MIs.m <==
(*
  Definitions of mastter integrals. Format: {j[1]->int_1,...,j[165]->int_165}, where int_k is the integrand in the integral.
  Notations:
      p1,p2,k1 -- momenta of the electron, positron and photon,
      l1,l2 -- loop momenta,
      mm -- squared electron mass,
      sp[a,b] -- scalar product of a and b, sp[a]=sp[a,a].
  Constraints: sp[p1+p2]=1, sp[p1-k1]=t=-z, sp[p2-k1]=u=2mm-1+z.
  Loop integration measure ($d=4-2\epsilon$): $e^{2\epsilon \gamma}d^dl_1 d^dl_2/(i\pi^{d/2})^2$.
*)
{j[gg01, 0, 0, 0, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 0, 0, 1, 0, 1, 1, 0, 0] -> 
  1/(sp[-k1 + l1 - l2, -k1 + l1 - l2]*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 0, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]), j[gg01, 0, 0, 1, 0, 0, 1, 2, 0, 0] -> 
  1/(sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]), j[gg01, 0, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 0, 1, 0, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 0, 1, 2, 0, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 1, 0, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 1, 0, 0, 1, 0, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 0, 1, 0, 0, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 0, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 1, 0, 1, 0, 2, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2), 
 j[gg01, 0, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 0, 0, 2, 0, 1, 1, 1, 0, 0] -> 
  1/(sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])^2*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 0, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 0, 1, 0, 1, 2, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 0, 2, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^
     2), j[gg01, 0, 1, 0, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 1, 0, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 0, 1, 1, 0, 1, 2, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])), j[gg01, 0, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 0, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 0, 1, 2, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 0, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 1, 0, 1, 1, 0, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 0, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  1/(sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 0, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 1, 1, 0, 2, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 1, 1, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 2, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 1, 0, 1, 0, 1, 2, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])), j[gg01, 1, 0, 2, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])^2*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 2, 0, 1, 0, 2, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^
     2), j[gg01, 1, 0, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 2, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])^2*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 2, 0, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 2, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^
     2), j[gg01, 1, 0, 1, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 1, 1, 0, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 2, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 1, 0, 2, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])^2*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 1, 0, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 2, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 1, 1, 0, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 1, 1, 0, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 2, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^
     2), j[gg01, 1, 2, 0, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])^2*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg01, 1, 1, 1, 0, 1, 2, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 - l1 + l2 - p2, 
      k1 - l1 + l2 - p2])), j[gg01, 1, 1, 1, 0, 2, 1, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^
     2), j[gg01, 1, 1, 1, 1, 0, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 2, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 0, 0, 0, -1] -> 
  sp[l1, p2]/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    (-mm + sp[l2, l2])*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 0, 2, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])^2*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 1, 1, 2, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 0, 1, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 2, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 0, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 0, 2, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 + l2 - p1 - p2, 
      k1 + l2 - p1 - p2])), j[gg01, 1, 1, 1, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 0, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 2, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 2, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 1, 1, 1, 1, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 2, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 1, 2, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]^2*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg01, 1, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])^2), 
 j[gg01, 1, 1, 2, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])^2*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])*
    (-mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2])), 
 j[gg02, 0, 1, 0, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 0, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 0, 1, 2, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])^2*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 0, 1, 1, 1, 2, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]^2*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 1, 1, 0, 1, 2, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]^2*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 1, 2, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])^2*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 2, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])^2), 
 j[gg02, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]^2*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 0, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  1/(sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])^2), 
 j[gg02, 1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 0, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]^2*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]^2*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])^2*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg02, 1, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 - p2, -l1 + l2 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])^2), 
 j[gg03, 0, 0, 0, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]), j[gg03, 0, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l2, -k1 + l2])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*sp[l1 + p2, l1 + p2]), 
 j[gg03, 0, 0, 1, 0, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[-k1 + l2, -k1 + l2])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*sp[l1 + p2, l1 + p2]^2), 
 j[gg03, 1, 0, 0, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*sp[l1 + p2, l1 + p2]), 
 j[gg03, 0, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l2, -k1 + l2])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*sp[l1 + p2, l1 + p2]*
    (-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]), j[gg03, 1, 0, 1, 0, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]^2), j[gg03, 2, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]), j[gg03, 1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 1, 0, 1, 0, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]^2*(-mm + sp[-k1 + l1 + l2 + p2, 
      -k1 + l1 + l2 + p2])), j[gg03, 2, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 0, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]^2*(-mm + sp[-k1 + l1 + l2 + p2, 
      -k1 + l1 + l2 + p2])), j[gg03, 1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 0, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]^2*(-mm + sp[-k1 + l1 + l2 + p2, 
      -k1 + l1 + l2 + p2])), j[gg03, 1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 1, 0, 1, 1, 2, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]^2*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]^2*(-mm + sp[-k1 + l1 + l2 + p2, 
      -k1 + l1 + l2 + p2])), j[gg03, 1, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])^2*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 2, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    sp[l1 + p2, l1 + p2]*(-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg03, 1, 1, 1, 1, 1, 1, 1, 0, -1] -> 
  sp[l1, l2]/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*sp[l1 + p2, l1 + p2]*
    (-mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2])), 
 j[gg04, 0, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])), 
 j[gg04, 0, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg04, 0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])), 
 j[gg04, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[-k1 + l1, -k1 + l1])*sp[-k1 + l1 - l2, -k1 + l1 - l2]*
    (-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg04, 1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg04, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg04, 1, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]^2*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg04, 1, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])^2), 
 j[gg04, 1, 1, 1, 1, 1, 1, 1, 0, -1] -> 
  sp[l1, p2]/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*
    sp[-k1 + l1 - l2, -k1 + l1 - l2]*(-mm + sp[l2, l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2])), 
 j[gg05, 0, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 0, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*
    sp[l1 + p2, l1 + p2]), j[gg05, 0, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg05, 1, 1, 1, 1, 2, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])^2*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg05, 1, 1, 1, 2, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])^2), 
 j[gg05, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 0, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*
    sp[l1 + p2, l1 + p2]), j[gg05, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])^2*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])^2*sp[l1 + p2, l1 + p2]), 
 j[gg05, 2, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])^2*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*sp[l1 + p2, l1 + p2]), 
 j[gg05, 1, 1, 1, 1, 1, 1, 1, 0, -1] -> 
  sp[l1, l2]/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*(-mm + sp[l1 + l2 - p1, l1 + l2 - p1])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l2 - p1 - p2, l2 - p1 - p2])*
    sp[l1 + p2, l1 + p2]), j[gg06, 1, 0, 1, 0, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])), 
 j[gg06, 1, 0, 1, 0, 1, 0, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]^2*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])), 
 j[gg06, 1, 0, 2, 0, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[-k1 + l2, -k1 + l2])^2*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])), 
 j[gg06, 1, 1, 0, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 0, 1, 0, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l1 - p1 - p2, l1 - p1 - p2])), 
 j[gg06, 1, 0, 1, 0, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]^2*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l1 - p1 - p2, l1 - p1 - p2])), 
 j[gg06, 1, 0, 1, 1, 1, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 0, 1, 1, 2, 0, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])^2*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[l2, l2])*(-mm + sp[-k1 + l2, -k1 + l2])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[-k1 + l2, -k1 + l2])*
    sp[-l1 + p1, -l1 + p1]*(-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 1, 1, 1, 1, 1, 2, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]^2*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])), 
 j[gg06, 1, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  1/((-mm + sp[l1, l1])*sp[l1 - l2, l1 - l2]*(-mm + sp[l2, l2])*
    (-mm + sp[-k1 + l2, -k1 + l2])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2])*
    (-mm + sp[l2 - p1 - p2, l2 - p1 - p2])^2), 
 j[gg07, 1, 1, 1, 0, 1, 1, 0, 0, 0] -> 
  1/((-mm + sp[l1, l1])*(-mm + sp[-k1 + l1, -k1 + l1])*sp[-l1 + p1, -l1 + p1]*
    (-mm + sp[-l1 + l2 + p1, -l1 + l2 + p1])*
    (-mm + sp[l1 - p1 - p2, l1 - p1 - p2]))}


==> anc/ggs.m <==
(*
  Definitions of LiteRed bases as lists of denominators. Format: {gg01->list_1,...,gg08->list_2}, where list_k is the denominators in the basis.
  Notations:
      p1,p2,k1 -- momenta of the electron, positron and photon,
      l1,l2 -- loop momenta,
      mm -- squared electron mass,
      sp[a,b] -- scalar product of a and b, sp[a]=sp[a,a].
  Constraints: sp[p1+p2]=1, sp[p1-k1]=t=-z, sp[p2-k1]=u=2mm-1+z.
  Loop integration measure ($d=4-2\epsilon$): $e^{2\epsilon \gamma}d^dl_1 d^dl_2/(i\pi^{d/2})^2$.
*)
{gg01 -> {-mm + sp[l1, l1], -mm + sp[-k1 + l1, -k1 + l1], -mm + sp[l2, l2], 
   -mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2], 
   -mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2], sp[-l1 + p1, -l1 + p1], 
   sp[-k1 + l1 - l2, -k1 + l1 - l2], sp[k1, l2], sp[l1, p2]}, 
 gg02 -> {-mm + sp[l1, l1], -mm + sp[l2, l2], -mm + sp[-k1 + l2, -k1 + l2], 
   -mm + sp[l2 - p1 - p2, l2 - p1 - p2], 
   -mm + sp[-l1 + l2 - p2, -l1 + l2 - p2], sp[-l1 + p1, -l1 + p1], 
   sp[l1 - l2, l1 - l2], sp[k1, l1], sp[l1, p2]}, 
 gg03 -> {-mm + sp[l1, l1], -mm + sp[l2, l2], -mm + sp[-k1 + l2, -k1 + l2], 
   -mm + sp[-k1 + l1 + l2 + p2, -k1 + l1 + l2 + p2], 
   -mm + sp[l1 + l2 - p1, l1 + l2 - p1], sp[-l1 + p1, -l1 + p1], 
   sp[l1 + p2, l1 + p2], sp[k1, l1], sp[l1, l2]}, 
 gg04 -> {-mm + sp[l1, l1], -mm + sp[-k1 + l1, -k1 + l1], -mm + sp[l2, l2], 
   -mm + sp[-l1 + l2 + p1, -l1 + l2 + p1], 
   -mm + sp[k1 - l1 + l2 - p2, k1 - l1 + l2 - p2], sp[-l1 + p1, -l1 + p1], 
   sp[-k1 + l1 - l2, -k1 + l1 - l2], sp[k1, l2], sp[l1, p2]}, 
 gg05 -> {-mm + sp[l1, l1], -mm + sp[l2, l2], -mm + sp[-k1 + l2, -k1 + l2], 
   -mm + sp[l2 - p1 - p2, l2 - p1 - p2], 
   -mm + sp[l1 + l2 - p1, l1 + l2 - p1], sp[-l1 + p1, -l1 + p1], 
   sp[l1 + p2, l1 + p2], sp[k1, l1], sp[l1, l2]}, 
 gg06 -> {-mm + sp[l1, l1], -mm + sp[l2, l2], -mm + sp[-k1 + l2, -k1 + l2], 
   -mm + sp[l2 - p1 - p2, l2 - p1 - p2], 
   -mm + sp[l1 - p1 - p2, l1 - p1 - p2], sp[-l1 + p1, -l1 + p1], 
   sp[l1 - l2, l1 - l2], sp[k1, l1], sp[l2, p1]}, 
 gg07 -> {-mm + sp[l1, l1], -mm + sp[-k1 + l1, -k1 + l1], 
   -mm + sp[l1 - p1 - p2, l1 - p1 - p2], -mm + sp[l2, l2], 
   -mm + sp[-l1 + l2 + p1, -l1 + l2 + p1], sp[-l1 + p1, -l1 + p1], 
   sp[l1 - l2 - p1 - p2, l1 - l2 - p1 - p2], sp[k1, l2], sp[l1, l2]}, 
 gg08 -> {-mm + sp[l1, l1], -mm + sp[-k1 + l1, -k1 + l1], -mm + sp[l2, l2], 
   -mm + sp[k1 + l2 - p1 - p2, k1 + l2 - p1 - p2], 
   -mm + sp[l1 - p1 - p2, l1 - p1 - p2], sp[-l1 + p1, -l1 + p1], 
   sp[-k1 + l1 - l2, -k1 + l1 - l2], sp[k1, l2], sp[l2, p1]}}

